Optimized Markov Chain Monte Carlo for Signal Detection in MIMO Systems: an Analysis of Stationary Distribution and Mixing Time

In this paper we introduce an optimized Markov Chain Monte Carlo (MCMC) technique for solving the integer least-squares (ILS) problems, which include Maximum Likelihood (ML) detection in Multiple-Input Multiple-Output (MIMO) systems. Two factors contribute to the speed of finding the optimal solution by the MCMC detector: the probability of the optimal solution in the stationary distribution, and the mixing time of the MCMC detector. Firstly, we compute the optimal value of the "temperature" parameter, in the sense that the temperature has the desirable property that once the Markov chain has mixed to its stationary distribution, there is polynomially small probability ($1/\mbox{poly}(N)$, instead of exponentially small) of encountering the optimal solution. This temperature is shown to be at most $O(\sqrt{SNR}/\ln(N))$, where $SNR$ is the signal-to-noise ratio, and $N$ is the problem dimension. Secondly, we study the mixing time of the underlying Markov chain of the proposed MCMC detector. We find that, the mixing time of MCMC is closely related to whether there is a local minimum in the lattice structures of ILS problems. For some lattices without local minima, the mixing time of the Markov chain is independent of $SNR$, and grows polynomially in the problem dimension; for lattices with local minima, the mixing time grows unboundedly as $SNR$ grows, when the temperature is set, as in conventional wisdom, to be the standard deviation of noises. Our results suggest that, to ensure fast mixing for a fixed dimension $N$, the temperature for MCMC should instead be set as $\Omega(\sqrt{SNR})$ in general. Simulation results show that the optimized MCMC detector efficiently achieves approximately ML detection in MIMO systems having a huge number of transmit and receive dimensions.

==> alphavalue.m <==
SNR=10^(12/10);
Aplus1=zeros(100,2);
Aminus1=zeros(100,2);
Aplus=zeros(100,1);
Aminus=zeros(100,1);

for N=2:100
    for C=1:2
          t=2*SNR/(log(N)-log(log(N))-log(C));
          
         Aplus1(N,C)=sqrt((t+sqrt(t^2-4*t))/2);
         Aminus1(N,C)=sqrt((t-sqrt(t^2-4*t))/2);

    
    end
    
    t=2*SNR/(log(N));
          
         Aplus(N,1)=sqrt((t+sqrt(t^2-4*t))/2);
         Aminus(N,1)=sqrt((t-sqrt(t^2-4*t))/2);

end
